Maximum Weighted Loss Discrepancy

Though machine learning algorithms excel at minimizing the average loss over a population, this might lead to large discrepancies between the losses across groups within the population. To capture this inequality, we introduce and study a notion we call maximum weighted loss discrepancy (MWLD), the maximum (weighted) difference between the loss of a group and the loss of the population. We relate MWLD to group fairness notions and robustness to demographic shifts. We then show MWLD satisfies the following three properties: 1) It is statistically impossible to estimate MWLD when all groups have equal weights. 2) For a particular family of weighting functions, we can estimate MWLD efficiently. 3) MWLD is related to loss variance, a quantity that arises in generalization bounds. We estimate MWLD with different weighting functions on four common datasets from the fairness literature. We finally show that loss variance regularization can halve the loss variance of a classifier and hence reduce MWLD without suffering a significant drop in accuracy.

==> figures.js <==
// For node.js
require('./sfig/internal/sfig.js');
require('./sfig/internal/Graph.js');
require('./sfig/internal/RootedTree.js');
require('./sfig/internal/metapost.js');
require('./sfig/internal/seedrandom.js');
require('./utils.js');

Text.defaults.setProperty('font', 'Times New Roman');  // For the paper

prez.addSlide(framework().id('framework'));

// For node.js: output PDF (you must have Metapost installed).
prez.writePdf({outPrefix: 'figures', combine: false});


==> tutorial.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Basic Example\n",
    "\n",
    "First, let's load the libraries and example data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "ImportError",
     "evalue": "No module named 'BlackBoxAuditing'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mImportError\u001b[0m                               Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-31c176307025>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mpandas\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mpd\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0;32mimport\u001b[0m \u001b[0mBlackBoxAuditing\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mBBA\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mpylab\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mget_ipython\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrun_line_magic\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'matplotlib'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'inline'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mImportError\u001b[0m: No module named 'BlackBoxAuditing'"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import BlackBoxAuditing as BBA\n",
    "\n",
    "import pylab\n",
    "%matplotlib inline\n",
    "\n",
    "from BlackBoxAuditing.model_factories import SVM, DecisionTree, NeuralNetwork\n",
    "german_data = BBA.load_data(\"german\")\n",
    "ricci_data = BBA.load_data(\"ricci\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we create an \"Auditor\" object, which will run the model with obscured features in order to check for potential influence. The `Auditor` object needs to know about how to build a model, and so it takes a `model` field. This is a `ModelFactory` instance, and our library provides you with a few predefined choices about this. (TBD: do we want to add a section about how to create a new `ModelFactory` subclass?)\n",
    "\n",
    "It takes a bit of time for this to run (a few seconds per attribute in our laptop):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training initial model. (15:13:24)\n",
      "Calculating original model statistics on test data:\n",
      "\tTraining Set:\n",
      "\t\tConf-Matrix: {'good': {'good': 453, 'bad': 15}, 'bad': {'bad': 123, 'good': 75}}\n",
      "\t\taccuracy: 0.8648648648648649\n",
      "\t\tBCR: 0.7945804195804196\n",
      "\tTesting Set:\n",
      "\t\tConf-Matrix {'good': {'good': 211, 'bad': 21}, 'bad': {'bad': 37, 'good': 65}}\n",
      "\t\taccuracy: 0.7425149700598802\n",
      "\t\tBCR: 0.6361139283299526\n",
      "Auditing: 'checking_status' (1/20). (15:13:25)\n",
      "Auditing: 'duration' (2/20). (15:13:27)\n",
      "Auditing: 'credit_history' (3/20). (15:13:31)\n",
      "Auditing: 'purpose' (4/20). (15:13:33)\n",
      "Auditing: 'credit_amount' (5/20). (15:13:36)\n"
     ]
    }
   ],
   "source": [
    "auditor = BBA.Auditor()\n",
    "auditor.ModelFactory = SVM\n",
    "auditor(german_data, output_dir=\"german-audit-output\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Our auditing technique always works relatively to some existing model, and some measure of accuracy. The list of ranked features can be different depending on the measure used, and that's sometimes important. Often, however, they tend to correlate fairly strongly:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bcr_data = pd.read_csv(\"german-audit-output/BCR.png.data\")\n",
    "acc_data = pd.read_csv(\"german-audit-output/accuracy.png.data\")\n",
    "\n",
    "def compute_influence(dataset):\n",
    "    return (dataset.iloc[0][1:] - dataset.iloc[-1][1:])\n",
    "\n",
    "bcr_influence = compute_influence(bcr_data)\n",
    "acc_influence = compute_influence(acc_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pylab.plot(acc_influence, bcr_influence, 'ko')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading your own data\n",
    "\n",
    "In order to use your own data with our auditing, you'll probably need to make a few conversions. Our code uses a minimal encoding of this metadata required. Specifically, you will need to tell our code about the types of your columns, and which column is the value to be predicted.\n",
    "\n",
    "Let's create some synthetic data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import random\n",
    "import pandas as pd\n",
    "from BlackBoxAuditing.data import load_from_file\n",
    "\n",
    "iq = np.array(np.random.randn(200)) * 20 + 100\n",
    "gender = [random.choice([\"man\", \"woman\"]) for i in range(200)]\n",
    "sat = [i * 10 + (50 if g == \"man\" else 0) for (i, g) in zip(iq, gender)]\n",
    "admit = [\"True\" if s > 1100 else \"False\" for s in sat]\n",
    "\n",
    "df = pd.DataFrame(\n",
    "    {\"admit\": admit,\n",
    "     \"gender\": gender,\n",
    "     \"iq\": iq,\n",
    "     \"sat\": sat})\n",
    "df.to_csv(\"/tmp/test.csv\", \n",
    "          index=False, \n",
    "          columns=['gender', 'admit', 'iq', 'sat']) # Make sure this order matches the order you're loading below\n",
    "synthetic_data = load_from_file(\"/tmp/test.csv\", correct_types = [str, str, float, float], response_header = 'admit')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "And now we can audit this dataset with one of the existing classifiers:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "auditor = BBA.Auditor()\n",
    "auditor.ModelFactory = SVM\n",
    "auditor(synthetic_data, output_dir=\"synthetic-audit-output\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Auditing your own model\n",
    "\n",
    "But what if you want to audit your own model? Here we show a very simple example of a (hard-coded) classifier."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from BlackBoxAuditing.model_factories.AbstractModelFactory import AbstractModelFactory\n",
    "from BlackBoxAuditing.model_factories.AbstractModelVisitor import AbstractModelVisitor\n",
    "\n",
    "class SATPredictor(AbstractModelVisitor):\n",
    "    def __init__(self):\n",
    "        pass\n",
    "    def test(self, test_set, test_name=\"\"):\n",
    "        return [(v[1], \"True\" if v[3] > 1100 else \"False\")\n",
    "                for v in test_set]\n",
    "class SATPredictorBuilder(AbstractModelFactory):\n",
    "    def __init__(self, *args, **kwargs):\n",
    "        AbstractModelFactory.__init__(self, *args, **kwargs)\n",
    "        self.verbose_factory_name = \"SATPredictor\"\n",
    "    def build(self, train_set):\n",
    "        return SATPredictor()\n",
    "    \n",
    "auditor = BBA.Auditor()\n",
    "auditor.ModelFactory = SATPredictorBuilder\n",
    "auditor(synthetic_data, output_dir=\"synthetic-audit-output\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> utils.js <==
G = sfig.serverSide ? global : this;
sfig.importAllMethods(G);

// Latex macros
sfig.latexMacro('R', 0, '\\mathbb{R}');
sfig.latexMacro('P', 0, '\\mathbb{P}');
sfig.latexMacro('E', 0, '\\mathbb{E}');
sfig.latexMacro('diag', 0, '\\text{diag}');

sfig.initialize();

G.prez = sfig.presentation();

// Useful functions (not standard enough to put into an sfig library).

G.frameBox = function(a) { return frame(a).bg.strokeWidth(1).fillColor('white').end; }
G.bigFrameBox = function(a) { return frameBox(a).padding(10).scale(1.4); }

G.bigArrow = function(a, b) { return arrow(a, b).strokeWidth(10).color('brown'); }
G.bigLeftArrow = function(s) { return leftArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigRightArrow = function(s) { return rightArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigUpArrow = function(s) { return upArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigDownArrow = function(s) { return downArrow(s || 100).strokeWidth(10).color('brown'); }

G.xseq = function() { return new sfig.Table([arguments]).center().margin(5); }
G.yseq = function() { return ytable.apply(null, arguments).margin(10); }

G.stmt = function(prefix, suffix) {
  var m;
  if (!suffix && (m = prefix.match(/^([^:]+): (.+)$/))) {
    prefix = m[1];
    suffix = m[2];
  }
  return prefix.fontcolor('darkblue') + ':' + (suffix ? ' '+suffix : '');
}
G.headerList = function(title) {
  var contents = Array.prototype.slice.call(arguments).slice(1);
  return ytable.apply(null, [title ? stmt(title) : _].concat(contents.map(function(line) {
    if (line == _) return _;
    if (typeof(line) == 'string') return bulletedText([null, line]);
    if (line instanceof sfig.PropertyChanger) return line;
    return indent(line);
  })));
}

G.node = function(x, shaded) { return overlay(circle(20).fillColor(shaded ? 'lightgray' : 'white') , x).center(); }
G.indent = function(x, n) { return frame(x).xpadding(n != null ? n : 20).xpivot(1); }
G.stagger = function(b1, b2) { b1 = std(b1); b2 = std(b2); return overlay(b1.numLevels(1), pause(), b2); }

G.dividerSlide = function(text) {
  return slide(null, nil(), parentCenter(text)).titleHeight(0);
}

G.moveLeftOf = function(a, b, offset) { return transform(a).pivot(1, 0).shift(b.left().sub(offset == null ? 5 : offset), b.ymiddle()); }
G.moveRightOf = function(a, b, offset) { return transform(a).pivot(-1, 0).shift(b.right().add(offset == null ? 5 : offset), b.ymiddle()); }
G.moveTopOf = function(a, b, offset) { return transform(a).pivot(0, 1).shift(b.xmiddle(), b.top().up(offset == null ? 5 : offset)); }
G.moveBottomOf = function(a, b, offset) { return transform(a).pivot(0, -1).shift(b.xmiddle(), b.bottom().down(offset == null ? 5 : offset)); }
G.moveCenterOf = function(a, b) { return transform(a).pivot(0, 0).shift(b.xmiddle(), b.ymiddle()); }

var nl = greenitalics;
function wl(x) { return tt(x); }

////////////////////////////////////////////////////////////

G.framework = function(opts) {
  return xtable(frameBox('Data'), bigRightArrow(100), frameBox('Model')).center();
}

